Unconventional charge-density-wave gap in monolayer NbS$_2$

Using scanning tunneling microscopy and spectroscopy, for a monolayer of transition metal dichalcogenide H-NbS$_2$ grown by molecular beam epitaxy on graphene, we provide unambiguous evidence for a charge density wave (CDW) with a 3$\times$3 superstructure, which is not present in bulk NbS$_2$. Local spectroscopy displays a pronounced gap of the order of 20 meV at the Fermi level. Within the gap low energy features are present. The gap structure with its low energy features is at variance with the expectation for a gap opening in the electronic band structure due to a CDW. Instead, comparison with \it{ab initio} calculations indicates that the observed gap structure must be attributed to combined electron-phonon quasiparticles. The phonons in question are the elusive amplitude and phase collective modes of the CDW transition. Our findings advance the understanding of CDW mechanisms in two dimensional materials and their spectroscopic signatures.

==> anc/README.md <==
# Unconventional charge-density-wave gap in monolayer NbS₂

This directory contains the Quantum ESPRESSO input files and Python scripts
necessary to reproduce Fig. 4 of our paper "Unconventional charge-density-wave
gap in monolayer NbS₂" by Knispel, Berges, Schobert, van Loon, Jolie, Wehling,
Michely, and Fischer (2023).

We have performed all DFT and DFPT calculations using version 7.1 of Quantum
ESPRESSO. Any similarly recent version should work equally well. To interface
the EPW code to our *elphmod* package, the file `EPW/src/ephwann_shuffle.f90`
has to be modified. After the determination of the Wigner-Seitz points, just
before the Bloch-to-Wannier transform, add the following lines:

    IF (ionode) THEN
      OPEN (13, file='wigner.dat', action='write', status='replace', &
        access='stream')
      WRITE (13) dims, dims2
      WRITE (13) nrr_k, irvec_k, ndegen_k
      WRITE (13) nrr_g, irvec_g, ndegen_g
      CLOSE (13)
    ENDIF

Our *elphmod* and *StoryLines* packages and all other Python requirements can be
installed in a virtual environment:

    python3 -m venv venv
    source venv/bin/activate
    python3 -m pip install -r requirements.txt

A LaTeX installation, preferably TeX Live, is required to typeset the figure.

The workflow of the calculation is specified in the Bash script `run.sh`. After
the *ab initio* steps, the following data files should be present:

    NbS2_hr.dat
    NbS2_wsvec.dat
    dyn0 ... dyn19
    wigner.dat
    work/NbS2.epmatwp


==> anc/a2f.py <==
#!/usr/bin/env python

import elphmod
import numpy as np

comm = elphmod.MPI.comm

smearing = 0.005

nk = nq = 12 # 72
f = elphmod.occupations.fermi_dirac
kTel = 8.0
kTph = 0.08

wmin = -02.0
wmax = +48.0
nw = 101 # 1001

eps = 1e-10

el = elphmod.el.Model('NbS2_3x3_%5.3f' % smearing)
el.data *= 1e3
ph = elphmod.ph.Model('NbS2_3x3_%5.3f.ifc' % smearing, apply_asr_simple=True)
ph.data *= (1e3 * elphmod.misc.Ry) ** 2

el0 = elphmod.el.Model('NbS2')
ph0 = elphmod.ph.Model('dyn', apply_asr_simple=True)
ph0.data *= (1e3 * elphmod.misc.Ry) ** 2
elph0 = elphmod.elph.Model('work/NbS2.epmatwp', 'wigner.dat', el0, ph0)
elph0.data *= (1e3 * elphmod.misc.Ry) ** 1.5

elph = elph0.supercell(3, 3, shared_memory=True)

q = sorted(elphmod.bravais.irreducibles(nq))
weights = np.array([len(elphmod.bravais.images(q1, q2, nq)) for q1, q2 in q])
q = 2 * np.pi / nq * np.array(q)

e, U = elphmod.dispersion.dispersion_full_nosym(el.H, nk, vectors=True)
e = e[..., :9]
U = U[..., :9]

w2, u = elphmod.dispersion.dispersion(ph.D, q, vectors=True)
dangerous = np.where(w2 < eps)
w2[dangerous] = eps
w = elphmod.ph.sgnsqrt(w2)

d2 = elph.sample(q, U=U, u=u, squared=True, shared_memory=True)

omega, domega = np.linspace(wmin, wmax, nw, endpoint=False, retstep=True)

sizes, bounds = elphmod.MPI.distribute(len(omega), bounds=True, comm=comm)

my_DOS = np.empty(sizes[comm.rank])
my_a2F = np.empty(sizes[comm.rank])

DOS = np.empty(len(omega))
a2F = np.empty(len(omega))

g2dd, dd = elphmod.diagrams.double_fermi_surface_average(q, e, d2, kTel, f)
g2dd[dangerous] = 0.0
g2dd /= 2 * w

for my_n, n in enumerate(range(*bounds[comm.rank:comm.rank + 2])):
    x = (w - omega[n]) / kTph

    my_DOS[my_n] = (weights[:, np.newaxis] * f.delta(x) / kTph).sum()
    my_a2F[my_n] = (weights[:, np.newaxis] * f.delta(x) / kTph * g2dd).sum()

my_DOS /= weights.sum()
my_a2F /= (weights * dd).sum()

N0 = f.delta(e / kTel).sum() / kTel / np.prod(e.shape[:-1])

my_a2F *= N0

comm.Allgatherv(my_DOS, (DOS, sizes))
comm.Allgatherv(my_a2F, (a2F, sizes))

if elphmod.MPI.comm.rank == 0:
    if comm.rank == 0:
        with open('a2f.dat', 'w') as data:
            for iw in range(nw):
                data.write('%6.2f %9.6f %9.6f\n'
                    % (omega[iw], DOS[iw], a2F[iw]))


==> anc/dos.py <==
#!/usr/bin/env python

import elphmod
import numpy as np

nk = 40 # 400
nw0 = 141 # 1401
nwz = 81 # 801

pw = elphmod.bravais.read_pwi('scf.in')

el_sym = elphmod.el.Model('NbS2', rydberg=True)
ph_sym = elphmod.ph.Model('dyn', divide_mass=False, apply_asr_simple=True)
elph = elphmod.elph.Model('work/NbS2.epmatwp', 'wigner.dat', el_sym, ph_sym,
    divide_mass=False, shared_memory=True)

elph = elph.supercell(3, 3, shared_memory=True)

driver = elphmod.md.Driver(elph, nk=(16, 16), nq=(1, 1), n=9.0,
    kT=pw['degauss'], f=elphmod.occupations.smearing(pw['smearing']))

driver.kT = 0.005

alphas = np.linspace(0.0, 1.0, 11)

for i, alpha in enumerate(alphas):
    driver.from_xyz('t1.xyz')
    driver.u *= alpha

    driver.diagonalize()

    el = driver.electrons(dk1=4, dk2=4) if alpha else el_sym

    e = elphmod.dispersion.dispersion_full_nosym(el.H, nk, shared_memory=True)

    if not alpha and elphmod.MPI.shm_split()[0].rank == 0:
        e -= driver.mu
        e *= elphmod.misc.Ry

    for wmin, wmax, nw, label in [
        (-0.40, +1.00, nw0, ''),
        (-0.04, +0.04, nwz, '_zoom')]:

        w = np.linspace(wmin, wmax, nw)

        DOS = 0

        status = elphmod.misc.StatusBar(el.size // 3, title='calculate DOS')

        for n in range(el.size // 3):
            DOS += elphmod.dos.hexDOS(e[:, :, n], minimum=wmin, maximum=wmax)(w)

            status.update()

        DOS /= el.size // 3

        if elphmod.MPI.comm.rank == 0:
            with open('dos_%3.1f%s.dat' % (alpha, label), 'w') as data:
                for iw in range(nw):
                    data.write('%7.4f %9.6f\n' % (w[iw], DOS[iw]))


==> anc/epw.in <==
NbS2
&INPUTEPW
    prefix = 'NbS2'
    outdir = 'work/'
    dvscf_dir = 'save'

    wannierize = .true.
    elph = .true.
    use_ws = .true.
    epwwrite = .true.

    nbndsub = 3
    bands_skipped = 'exclude_bands = 1:12'

    proj(1) = 'Nb: dz2; dx2-y2; dxy'

    dis_froz_max = -5.0

    num_iter = 0
    wdata(1) = 'dis_num_iter 10000'

    nk1 = 12, nk2 = 12, nk3 = 1
    nq1 = 12, nq2 = 12, nq3 = 1

    nkf1 = 12, nkf2 = 12, nkf3 = 1
    nqf1 = 12, nqf2 = 12, nqf3 = 1
/


==> anc/hexagons.xyz <==
27
# CELL{H}: 18.9917475 -9.49587375 0 0 16.4473358 0 0 0 37.79452268
      Nb  6.55259e-02  3.73431e+00  1.88973e+01
       S  3.16529e+00  1.80517e+00  1.59359e+01
       S  3.16529e+00  1.80517e+00  2.18586e+01
      Nb -3.06424e+00  9.15397e+00  1.88973e+01
       S  7.94950e-03  7.31463e+00  1.59096e+01
       S  7.94950e-03  7.31463e+00  2.18850e+01
      Nb -6.33058e+00  1.46201e+01  1.88973e+01
       S -3.18474e+00  1.28033e+01  1.59360e+01
       S -3.18474e+00  1.28033e+01  2.18585e+01
      Nb  6.26505e+00  3.73431e+00  1.88973e+01
       S  9.46984e+00  1.81239e+00  1.59936e+01
       S  9.46984e+00  1.81239e+00  2.18009e+01
      Nb  3.16529e+00  9.13670e+00  1.88973e+01
       S  6.32263e+00  7.31463e+00  1.59096e+01
       S  6.32263e+00  7.31463e+00  2.18849e+01
      Nb  3.52723e-02  1.45238e+01  1.88973e+01
       S  3.16529e+00  1.27832e+01  1.59101e+01
       S  3.16529e+00  1.27832e+01  2.18844e+01
      Nb  1.26612e+01  3.65572e+00  1.88973e+01
       S  1.58525e+01  1.81239e+00  1.59936e+01
       S  1.58525e+01  1.81239e+00  2.18009e+01
      Nb  9.39483e+00  9.15397e+00  1.88973e+01
       S  1.26612e+01  7.34037e+00  1.59931e+01
       S  1.26612e+01  7.34037e+00  2.18014e+01
      Nb  6.29531e+00  1.45238e+01  1.88973e+01
       S  9.51532e+00  1.28033e+01  1.59360e+01
       S  9.51532e+00  1.28033e+01  2.18585e+01


==> anc/modes.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np

comm = elphmod.MPI.comm

smearings = np.linspace(0.005, 0.020, 16)

ph0 = elphmod.ph.Model('NbS2_3x3_0.015.ifc', apply_asr_simple=True)

w02, u0 = np.linalg.eigh(ph0.D())
w0 = elphmod.ph.sgnsqrt(w02)

if comm.rank == 0:
    data = open('modes.dat', 'w')

for i, sigma in enumerate(smearings):
    ph = elphmod.ph.Model('NbS2_3x3_%5.3f.ifc' % sigma, apply_asr_simple=True)

    D = ph.D()

    if comm.rank != 0:
        continue

    w2, u = np.linalg.eigh(D)
    w = elphmod.ph.sgnsqrt(w2) * 1e3 * elphmod.misc.Ry
    u = u.real

    v = (u[:, np.newaxis, :] * u0[:, 3:9, np.newaxis]).sum(axis=0).real

    weight = (abs(v) ** 2).sum(axis=0)

    w = w[weight > 0.5]
    u = u[:, weight > 0.5]
    v = v[:, weight > 0.5]

    U = (ph.r - ph0.r).ravel()
    U *= np.sqrt(np.repeat(ph.M, 3))
    U /= np.linalg.norm(U) or 1.0

    weight_Higgs = abs((u * U[:, np.newaxis]).sum(axis=0)) ** 2

    nu_Higgs = np.argmax(weight_Higgs)

    data.write('%6.4f %6.4f %d\n' % (sigma, weight_Higgs[nu_Higgs], nu_Higgs))

    for nu in range(6):
        data.write('%6.3f' % w[nu])

        for mu in range(6):
            data.write(' %6.3f' % v[mu, nu])

        data.write('\n')

if comm.rank == 0:
    data.close()


==> anc/nscf.in <==
&CONTROL
    prefix = 'NbS2'
    outdir = 'work'
    pseudo_dir = '.'

    calculation = 'nscf'
/
&SYSTEM
    ibrav = 4
    ntyp = 2
    nat = 3

    a = 3.35
    c = 20.0

    assume_isolated = '2D'

    ecutwfc = 100.0

    occupations = 'smearing'
    smearing = 'marzari-vanderbilt'
    degauss = 0.02
/
&ELECTRONS
    conv_thr = 1e-15
    diago_full_acc = .true.
/

ATOMIC_SPECIES
Nb 92.906 Nb.upf
S  32.06  S.upf

ATOMIC_POSITIONS crystal
Nb  0.3333333333  0.6666666667  0.5000000000
S   0.6666666667  0.3333333333  0.4218982562
S   0.6666666667  0.3333333333  0.5781017438

K_POINTS crystal
144
0.0000000000 0.0000000000 0.0 0.0069444444
0.0000000000 0.0833333333 0.0 0.0069444444
0.0000000000 0.1666666667 0.0 0.0069444444
0.0000000000 0.2500000000 0.0 0.0069444444
0.0000000000 0.3333333333 0.0 0.0069444444
0.0000000000 0.4166666667 0.0 0.0069444444
0.0000000000 0.5000000000 0.0 0.0069444444
0.0000000000 0.5833333333 0.0 0.0069444444
0.0000000000 0.6666666667 0.0 0.0069444444
0.0000000000 0.7500000000 0.0 0.0069444444
0.0000000000 0.8333333333 0.0 0.0069444444
0.0000000000 0.9166666667 0.0 0.0069444444
0.0833333333 0.0000000000 0.0 0.0069444444
0.0833333333 0.0833333333 0.0 0.0069444444
0.0833333333 0.1666666667 0.0 0.0069444444
0.0833333333 0.2500000000 0.0 0.0069444444
0.0833333333 0.3333333333 0.0 0.0069444444
0.0833333333 0.4166666667 0.0 0.0069444444
0.0833333333 0.5000000000 0.0 0.0069444444
0.0833333333 0.5833333333 0.0 0.0069444444
0.0833333333 0.6666666667 0.0 0.0069444444
0.0833333333 0.7500000000 0.0 0.0069444444
0.0833333333 0.8333333333 0.0 0.0069444444
0.0833333333 0.9166666667 0.0 0.0069444444
0.1666666667 0.0000000000 0.0 0.0069444444
0.1666666667 0.0833333333 0.0 0.0069444444
0.1666666667 0.1666666667 0.0 0.0069444444
0.1666666667 0.2500000000 0.0 0.0069444444
0.1666666667 0.3333333333 0.0 0.0069444444
0.1666666667 0.4166666667 0.0 0.0069444444
0.1666666667 0.5000000000 0.0 0.0069444444
0.1666666667 0.5833333333 0.0 0.0069444444
0.1666666667 0.6666666667 0.0 0.0069444444
0.1666666667 0.7500000000 0.0 0.0069444444
0.1666666667 0.8333333333 0.0 0.0069444444
0.1666666667 0.9166666667 0.0 0.0069444444
0.2500000000 0.0000000000 0.0 0.0069444444
0.2500000000 0.0833333333 0.0 0.0069444444
0.2500000000 0.1666666667 0.0 0.0069444444
0.2500000000 0.2500000000 0.0 0.0069444444
0.2500000000 0.3333333333 0.0 0.0069444444
0.2500000000 0.4166666667 0.0 0.0069444444
0.2500000000 0.5000000000 0.0 0.0069444444
0.2500000000 0.5833333333 0.0 0.0069444444
0.2500000000 0.6666666667 0.0 0.0069444444
0.2500000000 0.7500000000 0.0 0.0069444444
0.2500000000 0.8333333333 0.0 0.0069444444
0.2500000000 0.9166666667 0.0 0.0069444444
0.3333333333 0.0000000000 0.0 0.0069444444
0.3333333333 0.0833333333 0.0 0.0069444444
0.3333333333 0.1666666667 0.0 0.0069444444
0.3333333333 0.2500000000 0.0 0.0069444444
0.3333333333 0.3333333333 0.0 0.0069444444
0.3333333333 0.4166666667 0.0 0.0069444444
0.3333333333 0.5000000000 0.0 0.0069444444
0.3333333333 0.5833333333 0.0 0.0069444444
0.3333333333 0.6666666667 0.0 0.0069444444
0.3333333333 0.7500000000 0.0 0.0069444444
0.3333333333 0.8333333333 0.0 0.0069444444
0.3333333333 0.9166666667 0.0 0.0069444444
0.4166666667 0.0000000000 0.0 0.0069444444
0.4166666667 0.0833333333 0.0 0.0069444444
0.4166666667 0.1666666667 0.0 0.0069444444
0.4166666667 0.2500000000 0.0 0.0069444444
0.4166666667 0.3333333333 0.0 0.0069444444
0.4166666667 0.4166666667 0.0 0.0069444444
0.4166666667 0.5000000000 0.0 0.0069444444
0.4166666667 0.5833333333 0.0 0.0069444444
0.4166666667 0.6666666667 0.0 0.0069444444
0.4166666667 0.7500000000 0.0 0.0069444444
0.4166666667 0.8333333333 0.0 0.0069444444
0.4166666667 0.9166666667 0.0 0.0069444444
0.5000000000 0.0000000000 0.0 0.0069444444
0.5000000000 0.0833333333 0.0 0.0069444444
0.5000000000 0.1666666667 0.0 0.0069444444
0.5000000000 0.2500000000 0.0 0.0069444444
0.5000000000 0.3333333333 0.0 0.0069444444
0.5000000000 0.4166666667 0.0 0.0069444444
0.5000000000 0.5000000000 0.0 0.0069444444
0.5000000000 0.5833333333 0.0 0.0069444444
0.5000000000 0.6666666667 0.0 0.0069444444
0.5000000000 0.7500000000 0.0 0.0069444444
0.5000000000 0.8333333333 0.0 0.0069444444
0.5000000000 0.9166666667 0.0 0.0069444444
0.5833333333 0.0000000000 0.0 0.0069444444
0.5833333333 0.0833333333 0.0 0.0069444444
0.5833333333 0.1666666667 0.0 0.0069444444
0.5833333333 0.2500000000 0.0 0.0069444444
0.5833333333 0.3333333333 0.0 0.0069444444
0.5833333333 0.4166666667 0.0 0.0069444444
0.5833333333 0.5000000000 0.0 0.0069444444
0.5833333333 0.5833333333 0.0 0.0069444444
0.5833333333 0.6666666667 0.0 0.0069444444
0.5833333333 0.7500000000 0.0 0.0069444444
0.5833333333 0.8333333333 0.0 0.0069444444
0.5833333333 0.9166666667 0.0 0.0069444444
0.6666666667 0.0000000000 0.0 0.0069444444
0.6666666667 0.0833333333 0.0 0.0069444444
0.6666666667 0.1666666667 0.0 0.0069444444
0.6666666667 0.2500000000 0.0 0.0069444444
0.6666666667 0.3333333333 0.0 0.0069444444
0.6666666667 0.4166666667 0.0 0.0069444444
0.6666666667 0.5000000000 0.0 0.0069444444
0.6666666667 0.5833333333 0.0 0.0069444444
0.6666666667 0.6666666667 0.0 0.0069444444
0.6666666667 0.7500000000 0.0 0.0069444444
0.6666666667 0.8333333333 0.0 0.0069444444
0.6666666667 0.9166666667 0.0 0.0069444444
0.7500000000 0.0000000000 0.0 0.0069444444
0.7500000000 0.0833333333 0.0 0.0069444444
0.7500000000 0.1666666667 0.0 0.0069444444
0.7500000000 0.2500000000 0.0 0.0069444444
0.7500000000 0.3333333333 0.0 0.0069444444
0.7500000000 0.4166666667 0.0 0.0069444444
0.7500000000 0.5000000000 0.0 0.0069444444
0.7500000000 0.5833333333 0.0 0.0069444444
0.7500000000 0.6666666667 0.0 0.0069444444
0.7500000000 0.7500000000 0.0 0.0069444444
0.7500000000 0.8333333333 0.0 0.0069444444
0.7500000000 0.9166666667 0.0 0.0069444444
0.8333333333 0.0000000000 0.0 0.0069444444
0.8333333333 0.0833333333 0.0 0.0069444444
0.8333333333 0.1666666667 0.0 0.0069444444
0.8333333333 0.2500000000 0.0 0.0069444444
0.8333333333 0.3333333333 0.0 0.0069444444
0.8333333333 0.4166666667 0.0 0.0069444444
0.8333333333 0.5000000000 0.0 0.0069444444
0.8333333333 0.5833333333 0.0 0.0069444444
0.8333333333 0.6666666667 0.0 0.0069444444
0.8333333333 0.7500000000 0.0 0.0069444444
0.8333333333 0.8333333333 0.0 0.0069444444
0.8333333333 0.9166666667 0.0 0.0069444444
0.9166666667 0.0000000000 0.0 0.0069444444
0.9166666667 0.0833333333 0.0 0.0069444444
0.9166666667 0.1666666667 0.0 0.0069444444
0.9166666667 0.2500000000 0.0 0.0069444444
0.9166666667 0.3333333333 0.0 0.0069444444
0.9166666667 0.4166666667 0.0 0.0069444444
0.9166666667 0.5000000000 0.0 0.0069444444
0.9166666667 0.5833333333 0.0 0.0069444444
0.9166666667 0.6666666667 0.0 0.0069444444
0.9166666667 0.7500000000 0.0 0.0069444444
0.9166666667 0.8333333333 0.0 0.0069444444
0.9166666667 0.9166666667 0.0 0.0069444444


==> anc/ph.in <==
NbS2
&INPUTPH
    prefix = 'NbS2'
    outdir = 'work'

    fildyn = 'dyn'
    fildvscf = 'dvscf'

    ldisp = .true.
    nq1 = 12
    nq2 = 12
    nq3 = 1

    tr2_ph = 1e-21
/


==> anc/plot.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import storylines

comm = elphmod.MPI.comm

Margin = 0.9
margin = 0.2

thickness = 0.04

def new_plot(**kwargs):
    plot = storylines.Plot(
        style='NanoLett',

        labelpos='lt',
        labelopt='below right=0.5mm, fill=white, rounded corners',
        labelformat=lambda a: r'\textbf{%s}' % a,

        bottom=Margin,
        margin=margin,

        ymin=0.0,
        ymax=25.0,
        ystep=5.0,
        yminorstep=1.0,
        yminormarks=True,

        **kwargs)

    plot.width = (Margin + 7 * margin - plot.double) / 4
    plot.height = 1.5 * plot.width

    plot.line(grid=True)

    if plot.ylabel is None:
        plot.ylabels = False

    return plot

# panel a:

ph = elphmod.ph.Model('dyn').supercell(3, 3)

if comm.rank == 0:
    r0 = ph.r
    a = ph.a

    for l, title in enumerate(['T1', 'hexagons', "T1$'$", "T2$'$"], 1):
        xyz = '%s.xyz' % title.replace("$'$", 'p').lower()

        atm = np.loadtxt(xyz, skiprows=2, dtype=str, usecols=0)
        r = np.loadtxt(xyz, skiprows=2, dtype=float, usecols=(1, 2, 3))

        plot = storylines.Plot(
            style='NanoLett',
            height=0,
            margin=margin,
            xyaxes=False,
            )

        plot.width = -new_plot().width / 2 + margin

        plot.line(*list(zip(0 * a[0], a[0], a[0] + a[1], a[1], 0 * a[1]))[:2],
            draw='none', fill='yellow!50' if title == 'T1' else 'white')

        tau = np.linalg.norm(r0[1, :2] - r0[0, :2])
        radius = 0.0

        r_sc = np.array([r[i] + m * a[0] + n * a[1]
            for m in [-1, 0, 1]
            for n in [-1, 0, 1]
            for i in range(len(r))])

        bonds = storylines.bonds(R1=r_sc[0::3, :2], R2=r_sc[1::3, :2],
            d1=radius, d2=radius, dmin=0.9 * tau, dmax=1.1 * tau)

        for bond in bonds:
            for bond in storylines.cut(bond, 0, a[1, 1]):
                bond = np.array([elphmod.bravais.rotate(xy, np.pi / 3)
                    for xy in bond])

                for bond in storylines.cut(bond, 0, a[1, 1]):
                    bond = np.array([elphmod.bravais.rotate(xy, -np.pi / 3)
                        for xy in bond])

                    plot.line(*zip(*bond), color='gray')

        u = r - r0

        for i in range(len(u)):
            if i % 3 == 0:
                color = 'black'
            elif i % 3 == 1:
                color = 'gray'
            else:
                continue

            if np.any(abs(u[i, :2]) > 0.033):
                plot.line(*list(zip(r[i], r[i] + 15 * u[i]))[:2],
                    thick=True, color=color,
                    **{'->': True, 'shorten >': '-1mm', 'shorten <': '1mm'})

        plot.line(*r[0::3, :2].T, mark='ball', mark_size='1mm',
            ball_color='gray', only_marks=True)

        plot.line(*r[1::3, :2].T, mark='ball', mark_size='1mm',
            ball_color='yellow', only_marks=True)

        plot.line(*list(zip(0 * a[0], a[0], a[0] + a[1], a[1], 0 * a[1]))[:2])

        plot.node(0.5 * a[1, 1], -0.5 * a[1, 0], title, above=True, rotate=30)

        for line in plot.lines:
            line['x'], line['y'] = line['y'], -np.array(line['x'])

        plot.save('fig_a%d.pdf' % l)

    plot = new_plot(label='a', xyaxes=False)

    plot.lines = []

    plot.width = 2 * margin - plot.width
    plot.height = Margin + margin - plot.height

    plot.xmin = 0.0
    plot.xmax = 4.0
    plot.ymin = 0.0
    plot.ymax = 4.0

    plot.node(1, 2.7, r'\includegraphics{fig_a1}')
    plot.node(3, 2.7, r'\includegraphics{fig_a2}')
    plot.node(1, 0.7, r'\includegraphics{fig_a3}')
    plot.node(3, 0.7, r'\includegraphics{fig_a4}')

    plot.save('fig_a.pdf')

# panel b:

ymin = -0.4
ymax = 1.0
yz = 0.04

el_sym = elphmod.el.Model('NbS2')
el = elphmod.el.Model('NbS2_3x3_0.005')

k_sym, x, corners = elphmod.bravais.path('GMKG', ibrav=4, N=600)
k = 3 * k_sym

e_sym, U_sym = elphmod.dispersion.dispersion(el_sym.H, k_sym, vectors=True)
e, U = elphmod.dispersion.dispersion(el.H, k, vectors=True)

W = elphmod.dispersion.unfolding_weights(k_sym,
    elphmod.bravais.supercell(3, 3)[-1], U_sym, U)

if comm.rank == 0:
    plot = new_plot(
        label='b',

        xticks=list(zip(x[corners], [
            r'$\Gamma$',
            r'$\mathrm M$',
            r'$\mathrm K$',
            r'$\Gamma$',
            ])),

        xlabel='Original Brillouin zone',
        ylabel='Electron energy (eV)',

        left=Margin,
        )

    plot.ymin = ymin
    plot.ymax = ymax
    plot.ystep = 0.5
    plot.yminorstep = 0.1

    for n in range(9):
        plot.compline(x, e[:, n], W[:, n], colors=['cyan', 'black'],
            thickness=2 * thickness, protrusion=10.0, threshold=0.01, cut=True)

    plot.node(x[-1], plot.ymin, r'5\,mRy', fill='white', rounded_corners='1pt',
        above_left=True)

    plot.save('fig_b.pdf')

# panel c:

alphas = np.linspace(0.0, 1.0, 11)

if comm.rank == 0:
    plot = new_plot(
        label='c',

        xmin=0.0,
        xmax=5.5,
        xstep=1.0,
        xminorstep=0.5,
        xminormarks=True,

        xlabel='Density of states (1/eV)',

        lower='cyan',
        upper='gray',

        colorbar=False,
        )

    plot.ymin = ymin
    plot.ymax = ymax
    plot.ystep = 0.5
    plot.yminorstep = 0.1

    for point in -yz, +yz:
        plot.line(y=point, color='lightgray')

    for m, alpha in enumerate(alphas):
        last = m == len(alphas) - 1

        w, DOS = np.loadtxt('dos_%3.1f.dat' % alpha).T

        xref = 2.5 * (1 - alpha)
        plot.line(DOS + xref, w, draw='none', xref=xref if last else plot.ymin,
            fill='cyan!50!white' if last else 'white', cut=True)
        plot.line(DOS + xref, w, xref, xref=xref, cut=True)

    plot.code(r'\fill[lightgray] '
            '(%g, %g) -- (%g, %g) -- (%g, %g) -- (%g, %g) -- cycle;' % (
        -plot.width, (+yz - plot.ymin) / (plot.ymax - plot.ymin) * -plot.height,
        margin + Margin / 2 - plot.width, -plot.height,
        margin + Margin / 2 - plot.width, 0.0,
        -plot.width, (-yz - plot.ymin) / (plot.ymax - plot.ymin) * -plot.height,
        ))

    plot.node(plot.xmax, plot.ymin, r'5\,mRy', fill='white',
        rounded_corners='1pt', above_left=True)

    plot.save('fig_c.pdf')

# panel d:

if comm.rank == 0:
    plot = new_plot(
        label='d',

        xmin=0.0,
        xmax=5.5,
        xstep=1.0,
        xminorstep=0.5,
        xminormarks=True,

        xlabel='Density of states (1/eV)',

        lower='cyan',
        upper='gray',

        colorbar=False,
        )

    plot.ymin = -yz
    plot.ymax = +yz
    plot.yticks = [(-yz, r'\smash{\llap\textminus0\rlap{.04}}'),
        -0.02, 0, 0.02, (0.04, r'\llap{0.0}4')]
    plot.yminorstep = 0.01
    plot.ylabels = True

    plot.left = Margin / 2
    plot.width += Margin / 2 - margin

    for m, alpha in enumerate(alphas):
        last = m == len(alphas) - 1

        w, DOS = np.loadtxt('dos_%3.1f_zoom.dat' % alpha).T

        xref = 2.5 * (1 - alpha)
        plot.line(DOS + xref, w, draw='none', xref=xref if last else plot.ymin,
            fill='cyan!50!white' if last else 'white', cut=True)
        plot.line(DOS + xref, w, xref, xref=xref, cut=True)

    plot.code(r'\fill[lightgray] '
            '(%g, %g) -- (%g, %g) -- (%g, %g) -- (%g, %g) -- cycle;' % (
        -Margin / 2 - margin, (+yz - ymin) / (ymax - ymin) * -plot.height,
        0.0, -plot.height,
        0.0, 0.0,
        -Margin / 2 - margin, (-yz - ymin) / (ymax - ymin) * -plot.height,
        ))

    plot.line(x=0, color='gray')

    plot.save('fig_d.pdf')

# panel e:

smearing = 0.013

ph0 = elphmod.ph.Model('NbS2_3x3_0.015.ifc', apply_asr_simple=True)
ph = elphmod.ph.Model('NbS2_3x3_%5.3f.ifc' % smearing, apply_asr_simple=True)
ph_sym = elphmod.ph.Model('dyn', apply_asr_simple=True)

w02, u0 = np.linalg.eigh(ph0.D())

def weights(u):
    v = np.empty((len(q), ph.size, 2))
    v[:, :, 0] = (abs((u[:, :, :, np.newaxis]
        * u0[np.newaxis, :, np.newaxis, 3:9]).sum(axis=1)) ** 2).sum(axis=2)
    v[:, :, 1] = 1 - v[:, :, 0]
    return v

q, x, corners = elphmod.bravais.path('GMK', ibrav=4, N=300)

w2, u = elphmod.dispersion.dispersion(ph.D, q, vectors=True)
w = elphmod.ph.sgnsqrt(w2) * 1e3 * elphmod.misc.Ry

v = weights(u)

if comm.rank == 0:
    plot = new_plot(
        label='e',

        xticks=list(zip(x[corners], [
            r'$\Gamma$',
            r"$\mathrm M\smash'$",
            r"$\mathrm K\smash'$",
            ])),

        xlabel='Supercell Brillouin zone',
        ylabel=r'Phonon energy (meV)',

        left=Margin,
        )

    for nu in range(ph.size):
        plot.compline(x, w[:, nu], v[:, nu], colors=['magenta', 'black'],
            thickness=thickness, protrusion=10.0, cut=True)

    plot.node(x[-1], 0.0, r'%g\,mRy' % (1e3 * smearing), fill='white',
        rounded_corners='1pt', above_left=True)

    plot.save('fig_e.pdf')

# panel f:

q_sym, x, corners = elphmod.bravais.path('GMK', ibrav=4, N=300)
q = 3 * q_sym

w2, u = elphmod.dispersion.dispersion(ph.D, q, vectors=True)
w2_sym, u_sym = elphmod.dispersion.dispersion(ph_sym.D, q_sym, vectors=True)
w = elphmod.ph.sgnsqrt(w2) * 1e3 * elphmod.misc.Ry

v = weights(u) * elphmod.dispersion.unfolding_weights(q_sym,
    elphmod.bravais.supercell(3, 3)[-1], u_sym, u)[:, :, np.newaxis]

if comm.rank == 0:
    plot = new_plot(
        label='f',

        xticks=list(zip(x[corners], [
            r'$\Gamma$',
            r'$\mathrm M$',
            r'$\mathrm K$',
            ])),

        xlabel='Original Brillouin zone',
        )

    for nu in range(ph.size):
        plot.compline(x, w[:, nu], v[:, nu], colors=['magenta', 'black'],
            thickness=thickness, protrusion=10.0, threshold=0.01, cut=True)

    plot.node(x[-1], 0.0, r'%g\,mRy' % (1e3 * smearing), fill='white',
        rounded_corners='1pt', above_left=True)

    plot.save('fig_f.pdf')

# panel g:

if comm.rank == 0:
    smearings = np.linspace(0.005, 0.020, 16)

    w = np.empty((len(smearings), 6))
    u = np.empty((len(smearings), 6, 6))

    with open('modes.dat') as lines:
        for line in lines:
            sigma = float(line.split()[0])

            for nu in range(6):
                x = list(map(float, next(lines).split()))
                w[np.argmin(abs(smearings - sigma)), nu] = x[0]
                u[np.argmin(abs(smearings - sigma)), :, nu] = x[1:]

    smearings = np.array(smearings)
    smearings *= 1e3

    plot = new_plot(
        label='g',

        xlabel='Cold smearing (mRy)',
        xmin=2.0,
        xminorstep=1.0,
        xminormarks=True,

        lpos='rt',
        lopt='below left=1mm, draw=gray, fill=white, rounded corners=1pt',
        )

    for point in 5.0, 13.0:
        plot.line(x=point, dash_pattern='on 0.8mm off 0.8mm')

    plot.axes()

    order = elphmod.dispersion.band_order(w, u)

    for i in range(len(smearings)):
        w[i] = w[i, order[i]]

        for mu in range(6):
            u[i, mu] = u[i, mu, order[i]]

    ok = smearings < 14.7

    for nu in range(6):
        plot.line(smearings[ok], w[ok, nu], mark='x', color='magenta', cut=True,
            very_thick=nu == 5)

    ok = smearings > 14.7

    plot.line(smearings[ok], w[ok, 0], mark='*', color='black')

    box = 'fill=white, draw=lightgray, rounded corners=1pt'

    plot.code(r'\draw [<-, thick] (<x=%g>, <y=%g>) -- +(%g, %g) '
        'node [above, %s] {soft mode};' % (17.5, 8.5, -0.3, 0.6, box))

    plot.code(r'\draw [<-, thick] (<x=%g>, <y=%g>) -- +(%g, %g) '
        'node [above, %s] {amplitude mode};' % (8.5, 16.5, 0.6, 0.6, box))

    plot.code(r'\draw [<-, thick] (<x=%g>, <y=%g>) -- +(%g, %g) '
        'node [below, %s] {phase modes};' % (6.5, 4.5, 0.2, -0.3, box))

    plot.save('fig_g.pdf')

# panel h:

if comm.rank == 0:
    plot = new_plot(
        label='h',

        xmin=0.0,
        xmax=0.45,
        xstep=0.1,
        xminorstep=0.05,
        xminormarks=True,

        xlabel='Density of states (1/meV)',

        lpos='rt',
        lopt='below left=1mm',
        lbox=True,
        )

    omega, DOS, a2F = np.loadtxt('a2f.dat').T

    dw = omega[1] - omega[0]

    a2F *= 3 / (a2F[omega <= 25].sum() * dw)
    DOS *= 3 / (DOS[omega <= 25].sum() * dw)

    plot.line(DOS, omega, draw='none', xref=0.0, cut=True, fill='lightgray')

    plot.axes()

    plot.line(a2F, omega, draw='magenta', xref=0.0, cut=True)

    plot.line(label='DOS', color='lightgray', line_width='2mm', line_cap='butt')
    plot.line(label=r'Eliashberg', color='magenta')

    plot.node(plot.xmax, 0.0, r'5\,mRy', fill='white', rounded_corners='1pt',
        above_left=True)

    plot.save('fig_h.pdf')

# combine panels:

if comm.rank == 0:
    storylines.combine('fig.png', ['fig_%s' % a for a in 'abcdefgh'], columns=4)


==> anc/relax.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import scipy.optimize

pw = elphmod.bravais.read_pwi('scf.in')

el = elphmod.el.Model('NbS2', rydberg=True)
ph = elphmod.ph.Model('dyn', divide_mass=False, apply_asr_simple=True)
elph = elphmod.elph.Model('work/NbS2.epmatwp', 'wigner.dat', el, ph,
    divide_mass=False, shared_memory=True)

elph = elph.supercell(3, 3, shared_memory=True)

driver = elphmod.md.Driver(elph, nk=(16, 16), nq=(1, 1), n=9.0,
    kT=pw['degauss'], f=elphmod.occupations.smearing(pw['smearing']))

driver.kT = 0.005

groups = [(2, [0, 18, 24]), (1, [9, 12, 21]), (1, [3, 6, 15])] # T1
#groups = [(2, [0, 3, 9, 15, 21, 24])] # hexagons
#groups = [(2, [0, 6, 24]), (1, [3, 12, 15]), (1, [9, 18, 21])] # T1'
#groups = [(-2, [0, 6, 24]), (-1, [3, 12, 15]), (-1, [9, 18, 21])] # T2'

for scale, atoms in groups:
    center = np.average(driver.elph.ph.r[atoms], axis=0)

    for atom in atoms:
        u = center - driver.elph.ph.r[atom]
        u *= 0.05 * scale / np.linalg.norm(u)

        driver.u[3 * atom:3 * atom + 3] = u

driver.plot(label=True)

scipy.optimize.minimize(driver.free_energy, driver.u, jac=driver.jacobian,
    method='BFGS', tol=1e-8)

driver.plot()

driver.to_xyz('relaxed.xyz')


==> anc/requirements.txt <==
numpy==1.25.1
scipy==1.11.1
elphmod==0.20
storylines==0.11


==> anc/rerelax.py <==
#!/usr/bin/env python3

import elphmod
import numpy as np
import scipy.optimize

comm = elphmod.MPI.comm

smearings = np.linspace(0.005, 0.020, 16)

def get_nk(sigma):
    return 4 * int(np.ceil(0.02 / sigma)) # 4 originally

pw = elphmod.bravais.read_pwi('scf.in')

el = elphmod.el.Model('NbS2', rydberg=True)
ph = elphmod.ph.Model('dyn', divide_mass=False, apply_asr_simple=True)
elph = elphmod.elph.Model('work/NbS2.epmatwp', 'wigner.dat', el, ph,
    divide_mass=False, shared_memory=True)

elph = elph.supercell(3, 3, shared_memory=True)

if comm.rank == 0:
    data = open('free_energy.dat', 'w', buffering=1)

    data.write('%6s %12s %12s\n' % ('sigma', 'sym.', 'CDW'))

nk = 0

for sigma in smearings:
    if nk != get_nk(sigma):
        nk = get_nk(sigma)

        driver = elphmod.md.Driver(elph, nk=(nk, nk), nq=(4, 4), n=9.0,
            kT=pw['degauss'], f=elphmod.occupations.smearing(pw['smearing']))

    driver.kT = sigma
    driver.u[:] = 0.0

    F_sym = driver.free_energy()

    driver.from_xyz('t1.xyz')

    scipy.optimize.minimize(driver.free_energy, driver.u, jac=driver.jacobian,
        method='BFGS', tol=1e-8)

    F_CDW = driver.free_energy()

    if comm.rank == 0:
        data.write('%6.4f %12.9f %12.9f\n' % (sigma, F_sym, F_CDW))

    driver.electrons(seedname='NbS2_3x3_%5.3f' % sigma, dk1=4, dk2=4)
    driver.phonons(flfrc='NbS2_3x3_%5.3f.ifc' % sigma)


==> anc/run.sh <==
#!/bin/bash

np=8
nk=4

echo 'Using normconserving pseudopotentials from PseudoDojo'
echo '[1] van Setten et al., Comput. Phys. Commun. 226, 39 (2018)'
echo '[2] Hamann, Phys. Rev. B 88, 085117 (2013)'

url=http://www.pseudo-dojo.org/pseudos/nc-sr-04_pbe_standard

for pp in Nb.upf S.upf
do
    test -e $pp || (wget $url/$pp.gz && gunzip $pp)
done

mpirun -np $np pw.x -nk $nk < scf.in > scf.out
mpirun -np $np ph.x -nk $nk < ph.in > ph.out

ph2epw

mpirun -np $np pw.x -nk $nk < nscf.in > nscf.out
mpirun -np $np epw.x -nk $np < epw.in > epw.out

mpirun -np $np python3 relax.py
mpirun -np $np python3 rerelax.py

mpirun -np $np python3 dos.py
mpirun -np $np python3 modes.py
mpirun -np $np python3 a2f.py
mpirun -np $np python3 plot.py


==> anc/scf.in <==
&CONTROL
    prefix = 'NbS2'
    outdir = 'work'
    pseudo_dir = '.'

    calculation = 'scf'
/
&SYSTEM
    ibrav = 4
    ntyp = 2
    nat = 3

    a = 3.35
    c = 20.0

    assume_isolated = '2D'

    ecutwfc = 100.0

    occupations = 'smearing'
    smearing = 'marzari-vanderbilt'
    degauss = 0.02
/
&ELECTRONS
    conv_thr = 1e-18
    diago_full_acc = .true.
/

ATOMIC_SPECIES
Nb 92.906 Nb.upf
S  32.06  S.upf

ATOMIC_POSITIONS crystal
Nb  0.3333333333  0.6666666667  0.5000000000
S   0.6666666667  0.3333333333  0.4218982562
S   0.6666666667  0.3333333333  0.5781017438

K_POINTS automatic
12 12 1 0 0 0


==> anc/t1.xyz <==
27
# CELL{H}: 18.9917475 -9.49587375 0 0 16.4473358 0 0 0 37.79452268
      Nb  9.79839e-02  3.71161e+00  1.88973e+01
       S  3.17546e+00  1.80186e+00  1.59467e+01
       S  3.17546e+00  1.80186e+00  2.18478e+01
      Nb -3.16529e+00  9.20691e+00  1.88973e+01
       S -1.70865e-02  7.33157e+00  1.59467e+01
       S -1.70865e-02  7.33157e+00  2.18478e+01
      Nb -6.27038e+00  1.45850e+01  1.88973e+01
       S -3.16529e+00  1.27924e+01  1.58871e+01
       S -3.16529e+00  1.27924e+01  2.19074e+01
      Nb  6.33058e+00  3.70464e+00  1.88973e+01
       S  9.48570e+00  1.80186e+00  1.59467e+01
       S  9.48570e+00  1.80186e+00  2.18478e+01
      Nb  3.20823e+00  9.11263e+00  1.88973e+01
       S  6.33058e+00  7.30994e+00  1.59185e+01
       S  6.33058e+00  7.30994e+00  2.18760e+01
      Nb -6.02045e-02  1.45850e+01  1.88973e+01
       S  3.13803e+00  1.27964e+01  1.59467e+01
       S  3.13803e+00  1.27964e+01  2.18479e+01
      Nb  1.25632e+01  3.71161e+00  1.88973e+01
       S  1.58265e+01  1.82743e+00  1.60297e+01
       S  1.58265e+01  1.82743e+00  2.17648e+01
      Nb  9.45294e+00  9.11264e+00  1.88973e+01
       S  1.26783e+01  7.33157e+00  1.59467e+01
       S  1.26783e+01  7.33157e+00  2.18478e+01
      Nb  6.33058e+00  1.45066e+01  1.88973e+01
       S  9.52314e+00  1.27964e+01  1.59467e+01
       S  9.52314e+00  1.27964e+01  2.18479e+01


==> anc/t1p.xyz <==
27
# CELL{H}: 18.9917475 -9.49587375 0 0 16.4473358 0 0 0 37.79452268
      Nb -4.44723e-07  3.76719e+00  1.88973e+01
       S  3.15834e+00  1.82345e+00  1.59957e+01
       S  3.15834e+00  1.82345e+00  2.17989e+01
      Nb -3.10255e+00  9.17364e+00  1.88973e+01
       S -3.18948e-08  7.32034e+00  1.58974e+01
       S -3.11397e-08  7.32034e+00  2.18972e+01
      Nb -6.23343e+00  1.45637e+01  1.88973e+01
       S -3.15631e+00  1.27872e+01  1.58973e+01
       S -3.15631e+00  1.27872e+01  2.18972e+01
      Nb  6.40306e+00  3.69685e+00  1.88973e+01
       S  9.49587e+00  1.78614e+00  1.59471e+01
       S  9.49587e+00  1.78614e+00  2.18475e+01
      Nb  3.10255e+00  9.17364e+00  1.88973e+01
       S  6.29479e+00  7.33060e+00  1.59470e+01
       S  6.29479e+00  7.33060e+00  2.18475e+01
      Nb -2.47724e-07  1.45473e+01  1.88973e+01
       S  3.15631e+00  1.27872e+01  1.58973e+01
       S  3.15631e+00  1.27872e+01  2.18972e+01
      Nb  1.25887e+01  3.69685e+00  1.88973e+01
       S  1.58334e+01  1.82345e+00  1.59957e+01
       S  1.58334e+01  1.82345e+00  2.17989e+01
      Nb  9.49587e+00  9.05374e+00  1.88973e+01
       S  1.26970e+01  7.33060e+00  1.59470e+01
       S  1.26970e+01  7.33060e+00  2.18475e+01
      Nb  6.23343e+00  1.45637e+01  1.88973e+01
       S  9.49587e+00  1.28004e+01  1.59956e+01
       S  9.49587e+00  1.28004e+01  2.17989e+01


==> anc/t2p.xyz <==
27
# CELL{H}: 18.9917475 -9.49587375 0 0 16.4473358 0 0 0 37.79452268
      Nb  9.32620e-07  3.54204e+00  1.88973e+01
       S  3.16806e+00  1.82911e+00  1.58962e+01
       S  3.16806e+00  1.82911e+00  2.18983e+01
      Nb -3.20495e+00  9.11448e+00  1.88973e+01
       S -2.09804e-07  7.29903e+00  1.59879e+01
       S -2.08721e-07  7.29903e+00  2.18066e+01
      Nb -6.42833e+00  1.46763e+01  1.88973e+01
       S -3.17473e+00  1.27978e+01  1.59879e+01
       S -3.17473e+00  1.27978e+01  2.18066e+01
      Nb  6.24494e+00  3.60549e+00  1.88973e+01
       S  9.49587e+00  1.87059e+00  1.59566e+01
       S  9.49587e+00  1.87059e+00  2.18379e+01
      Nb  3.20495e+00  9.11448e+00  1.88973e+01
       S  6.36795e+00  7.28837e+00  1.59567e+01
       S  6.36795e+00  7.28837e+00  2.18379e+01
      Nb -1.09989e-06  1.46656e+01  1.88973e+01
       S  3.17473e+00  1.27978e+01  1.59879e+01
       S  3.17473e+00  1.27978e+01  2.18066e+01
      Nb  1.27468e+01  3.60549e+00  1.88973e+01
       S  1.58237e+01  1.82911e+00  1.58962e+01
       S  1.58237e+01  1.82911e+00  2.18983e+01
      Nb  9.49587e+00  9.23634e+00  1.88973e+01
       S  1.26238e+01  7.28837e+00  1.59567e+01
       S  1.26238e+01  7.28837e+00  2.18379e+01
      Nb  6.42833e+00  1.46763e+01  1.88973e+01
       S  9.49587e+00  1.27892e+01  1.58962e+01
       S  9.49587e+00  1.27892e+01  2.18983e+01

